Interpretable and Editable Programmatic Tree Policies for Reinforcement Learning

Deep reinforcement learning agents are prone to goal misalignments. The black-box nature of their policies hinders the detection and correction of such misalignments, and the trust necessary for real-world deployment. So far, solutions learning interpretable policies are inefficient or require many human priors. We propose INTERPRETER, a fast distillation method producing INTerpretable Editable tRee Programs for ReinforcEmenT lEaRning. We empirically demonstrate that INTERPRETER compact tree programs match oracles across a diverse set of sequential decision tasks and evaluate the impact of our design choices on interpretability and performances. We show that our policies can be interpreted and edited to correct misalignments on Atari games and to explain real farming strategies.

==> code_snippets/extract_dt_for_paper.py <==

def extract_decision_tree(fit_dt, env, expert_policy, 
                          samples_weighting, nb_iter, nb_samples_per_iter):
    S_expert, A_expert = collect_data(env, expert_policy, nb_samples_per_iter)
    dt = fit_dt(S_expert, A_expert, samples_weighting(S))
    S_dt = collect_data(env, dt, nb_samples_per_iter)

    S = concatenate((S_expert, S_dt))
    A = concatenate((A_expert, expert_policy(S_dt)))
    all_dt.append(dt)
    
    for _ in range(nb_iter - 1):
        dt = fit_dt(S, A, samples_weighting(S))
        S_dt = collect_data(env, dt, nb_samples_per_iter)
        S = concatenate(S, S_dt)
        A = concatenate(A, expert_policy(S_dt))
        all_dt.append(dt)

    return best_tree(all_dt, env)

==> code_snippets/viper_dagger_for_paper.py <==
def Dagger_samples_weighting(S):
    return 1

def VIPER_samples_weighting(S):
    # Compute worst case disagreement cost.
    return expert_Q(S, :).mean(axis=1) - expert_Q(S, :).min(axis=1)

==> figures/play_dssat_oblique_66.2_copy_human.py <==
def play(state):
    if state.nitrogen - state.days_planting  <= -17.50:
        if state.nitrogen - state.water_stress  <= 13.50:
            if state.nitrogen - state.days_planting  <= -39.50:
                if state.days_planting - state.growing_degree   <= -5.00:
                    return {"fertilizer_quant": 0.0, }
                else:
                    return {"fertilizer_quant": 27.0, }
            else:
                return {"fertilizer_quant": 0.0, }
        else:
            if state.plant_transpi - state.maize_growing  <= -930.64:
                return {"fertilizer_quant": 54.0, }
            else:
                return {"fertilizer_quant": 35.0, }
    else:
        return {"fertilizer_quant": 0.0, }


==> policy_programs/play_dssat_human_58.4.py <==
def play(state):
    if state.days_planting <= 39:
        return {"fertilizer_quant": 0}
    else:
        if state.days_planting <= 40:
            return {"fertilizer_quant": 27}
        else:
            if state.days_planting <= 44:
                return {"fertilizer_quant": 0}
            else:
                if state.days_planting <= 45:
                    return {"fertilizer_quant": 35}
                else:
                    if state.days_planting <= 79:
                        return {"fertilizer_quant": 0}
                    else:
                        if state.days_planting <= 80:
                            return {"fertilizer_quant": 54}
                        else:
                            return {"fertilizer_quant": 0}
